LevelHeaded: Making Worst-Case Optimal Joins Work in the Common Case

Pipelines combining SQL-style business intelligence (BI) queries and linear algebra (LA) are becoming increasingly common in industry. As a result, there is a growing need to unify these workloads in a single framework. Unfortunately, existing solutions either sacrifice the inherent benefits of exclusively using a relational database (e.g. logical and physical independence) or incur orders of magnitude performance gaps compared to specialized engines (or both). In this work we study applying a new type of query processing architecture to standard BI and LA benchmarks. To do this we present a new in-memory query processing engine called LevelHeaded. LevelHeaded uses worst-case optimal joins as its core execution mechanism for both BI and LA queries. With LevelHeaded, we show how crucial optimizations for BI and LA queries can be captured in a worst-case optimal query architecture. Using these optimizations, LevelHeaded outperforms other relational database engines (LogicBlox, MonetDB, and HyPer) by orders of magnitude on standard LA benchmarks, while performing on average within 31% of the best-of-breed BI (HyPer) and LA (Intel MKL) solutions on their own benchmarks. Our results show that such a single query processing architecture is capable of delivering competitive performance on both BI and LA queries.

==> dropbox.sh <==
cp -rf levelheaded.pdf ~/Dropbox/.
svn commit -m "Update: $1"


==> tools/paperlint.py <==
import sys
import re

weasels_filename = "weasels.txt"
irregulars_filename = "irregulars.txt"

def interval_overlap(i1, i2):
  start = max(i1[0], i2[0])
  end = min(i1[1], i2[1])

  if end <= start:
    return None
  else:
    return (start, end)

def highlight_string(string):
  attr = []
  attr.append('31')
  return '\x1b[%sm%s\x1b[0m' % (';'.join(attr), string)

def merge_intervals(intervals):
  if len(intervals) < 2:
    return intervals

  intervals.sort()
  result = [intervals[0]]
  for interval in intervals[1:]:
    last_interval = result[-1]
    if last_interval[1] > interval[0]:
      result[-1] = (last_interval[0], max(last_interval[1], interval[1]))
    else:
      result.append(interval)

  return result

def create_weasels_lint():
  with open(weasels_filename) as weasels_file:
    regexes = weasels_file.readlines()

    def weasels_lint(string):
      matches = []
      for regex in regexes:
        ms = re.finditer('\s+(' + regex.strip() + r')(\s+|.|,)', string, re.MULTILINE)
        for m in ms:
          matches.append(m.span(1))
      return matches

    return weasels_lint
  return None

def create_passive_voice_lint():
  with open(irregulars_filename) as irregulars_file:
    regexes = irregulars_file.readlines()

    def passive_voice_lint(string):
      matches = []
      ms = re.finditer(r'\s+((am|are|were|being|is|been|was|be)\s+(\w+ed|'+ r'|'.join(regexes) + r'))(\s+|.|,)', string, re.MULTILINE)
      for m in ms:
        matches.append(m.span(1))
      return matches

    return passive_voice_lint
  return None

def lint(tex_filename, linters):
  with open(tex_filename) as tex_file:
    string = tex_file.read()
    matches = []
    for linter in linters:
      matches = matches + linter(string)

    merged_matches = merge_intervals(matches)
    string_lines = string.split('\n')

    line_start = 0
    for line_number, line in enumerate(string_lines):
      line_end = line_start + len(line) + 1

      # Note: this is not terribly efficient because we are checking all the
      # matches for every line
      line_highlights = []
      for match in merged_matches:
        overlap = interval_overlap((line_start, line_end), (match[0], match[1]))
        if overlap:
          line_highlights.append(overlap)

      highlighted_line = ""
      last_highlight = line_start
      for line_highlight in line_highlights:
        highlighted_line += string[last_highlight:(line_highlight[0])] + highlight_string(string[line_highlight[0]:line_highlight[1]].strip())
        last_highlight = line_highlight[1]

      highlighted_line += string[last_highlight:line_end]

      if line_highlights != []:
        print str(line_number + 1) + ": " + highlighted_line.strip()
      line_start = line_end

def main():
  tex_filenames = sys.argv[1:]
  for tex_filename in tex_filenames:
    lint(tex_filename, [create_weasels_lint(), create_passive_voice_lint()])

if __name__ == "__main__":
  main()

